RPP: Automatic Proof of Relational Properties by Self-Composition

Self-composition provides a powerful theoretical approach to prove relational properties, i.e. properties relating several program executions, that has been applied to compare two runs of one or similar programs (in secure dataflow properties, code transformations, etc.). This tool demo paper presents RPP, an original implementation of self-composition for specification and verification of relational properties in C programs in the FRAMA-C platform. We consider a very general notion of relational properties invoking any finite number of function calls of possibly dissimilar functions with possible nested calls. The new tool allows the user to specify a relational property, to prove it in a completely automatic way using classic deductive verification, and to use it as a hypothesis in the proof of other properties that may rely on it.

==> Chiffre_de_Cesar.c <==
struct sentence {
	int s[100];
};

/*@ predicate is_eq(struct sentence q, struct sentence p, int l) = \forall integer i; 0 <= i < l && l < 100 ==> q.s[i] == p.s[i];*/

/*@ requires 1 <= length <= 100;
  @ assigns \nothing;
 */
struct sentence Encrypt(struct sentence Message, int length, int PubKey);

/*@ requires 1 <= length <= 100;
  @ assigns \nothing;
  @ relational \forall struct sentence message,message_beta1,message_beta2,int key,length; is_eq(message_beta2,message_beta1,length)
  ==> (message_beta1 == \callpure(Encrypt,message,length,key) 
  ==> is_eq(\callpure(Decrypt,message_beta2,length,key),message,length));
 */
struct sentence Decrypt(struct sentence Message, int length, int PubKey);

/*@ ensures is_eq(\result,message,len);
  @ assigns \nothing;
*/
struct sentence do_something_with_message(struct sentence message, int len);

/*@ requires 1 <= len <= 100;
  @ ensures is_eq(\result,message,len);*/
struct sentence f(struct sentence message, int len) {
	int key = 120;
	struct sentence ret;

	ret = Encrypt(message,len,key);
	ret = do_something_with_message(ret,len);
	ret = Decrypt(ret,len,key);
	return ret;
}




==> Code.c <==
/*@ assigns \nothing;
  relational R1: \forall int x1,x2; 
    x1 < x2 ==> \call(f1,x1) < \call(f1,x2);
*/
int f1(int x){
  return x + 1;
}

/*@ assigns \nothing;
  relational R2: \forall int x1, x2; 
    x1 < x2 ==> \call(f2,x1) < \call(f2,x2);
  relational R3: \forall int k; 
    \call(f1,k) < \call(f2,k);
*/
int f2(int y){
  return y + 2;
}

void relational_wrapper(int x1,int x2){
  int tmp1 = 0;
  int tmp2 = 0; 
  tmp1 = x1 + 1; // inlined f1(x1)
  tmp2 = x2 + 1; // inlined f1(x2)
/*@ assert x1 < x2 ==> tmp1 < tmp2; */
}

/*@ axiomatic Relational_axiom{
    logic int f1_acsl(int x);
    lemma Relational_lemma: \forall int x,y; 
      x < y ==> f1_acsl(x) < f1_acsl(y);
    }
*/

/*@ assigns \nothing;
  behavior Relational_behavior:
  ensures \result == f1_acsl(\old(x));
*/
int f1(int x){
  return x + 1;
}

... // similar f${}$or f2


==> Code1.c <==
/*@ relational R1: \forall int x1,x2; 
  x1 < x2 ==> \call(f1,x1) < \call(f1,x2);
*/
int f1(int x);

/*@ relational R2: \forall int x1,x2; 
  x1 < x2 ==> \call(f2,x1) < \call(f2,x2);
*/
int f2(int x);

/*@ relational Rg: \forall int x1,x2; 
  x1 < x2 ==> \call(g,x1) < \call(g,x2);
*/
int g(int x){
  return f1(x)+f2(x);
}

/*@ relational Rh: \forall int x1,x2; 
  x1 < x2 ==> \call(h,x1) < \call(h,x2);
*/
int h(int x){
  return f1(f2(x));
}

void relational_wrapper(int x1,int x2){
  int tmp1 = 0;
  int tmp2 = 0;
  tmp1 = f1(x1) + f2(x1); // g(x1)
  tmp2 = f1(x2) + f2(x2); // g(x2)
/*@ assert x1 < x2 ==> tmp1 < tmp2;*/
}

/*@ axiomatic Relational_axiom{
    logic int g_acsl(int x);
    lemma relational_lemma: \forall int x,y; 
    x < y ==> g_acsl(x) < g_acsl(y);
    }
*/

/*@ behavior Relational_behavior:
  ensures \result == g_acsl(\old(x));
*/
int g(int x){
  return f1(x)+f2(x);
}

... // similar f${}$or h


==> Code2.c <==
int Crypt(int m,int key){
  return m + key;
}

/*@ relational \forall int m, key;
  \call(Decrypt,\call(Crypt,m,key),key) == m;
*/
int Decrypt(int m,int key){
  return m - key;
}

/*@ ensures \result == m;
*/
int Test_crypt(int m,int key){
  int cryp, decryp;

  cryp = Crypt(m,key);
  decryp = Decrypt(cryp,key); 

  return decryp;
}


==> Code3.c <==
/*@ relational \forall int a,b,c; \call(Med,a,b,c) == \call(Med,a,c,b);
  @ relational \forall int a,b,c; \call(Med,a,b,c) == \call(Med,b,a,c);
*/
int Med(int u, int v, int w){
  ...
}

/*@ relational \forall int x1; x1 > 0 ==> \call(g,x1) < \call(f,x1) < \call(h,x1);*/
int h(int x){
  return f(x) + g(x);
}


==> Code4.c <==
typedef struct matrix2{
	int t[4];
};

struct matrix2 trans(struct matrix2 m){
	struct matrix2 m_2;
	
	m_2.t[0] = m.t[0];
	m_2.t[1] = m.t[2];
	m_2.t[2] = m.t[1];
	m_2.t[3] = m.t[3];

	return m_2;
}

/*@ relational \forall struct matrix2 m; \call(det_two,m) == \call(det_two,\call(trans,m));*/

int det_two(struct matrix2 m){
	return m.t[0]*m.t[3] - m.t[1]*m.t[2];
}


==> code_f.c <==
/*@ relational \forall int x1, x2: x1 < x2 ==> \call(f,x1) < \call(f,x2);
  @ assigns \nothing;
*/
int f(int x){
  return x + 1;
}


==> matrix3.c <==
struct matrix {
	int m[100];
};
/*@ predicate is_eq_ligne(struct matrix q, struct matrix p, integer l, integer n) = \forall int i; 0 <= i < n && 0 <= l < n && n < 100 ==> q.m[l*n + i] == p.m[l*n+i];*/

/*@ predicate is_trans(struct matrix q, struct matrix p, integer l) = \forall int k,g; 0 <= k < l && 0 <= g < l && l < 100 ==> q.m[g*l + k] == p.m[k*l+g];*/
/*@ predicate is_trans_ligne(struct matrix q, struct matrix p, integer l, integer n) = \forall int k; 0 <= k < n && 0 <= l && l < n < 100 ==> q.m[l*n + k] == p.m[k*n+l];*/
/*@ predicate is_trans_part(struct matrix q, struct matrix p, integer l, integer n) = \forall int k; 0 <= k < l && 0 <= l && l < n < 100 ==> is_trans_ligne(q,p,k,n);*/


/*@ predicate is_eq_part(struct matrix q, struct matrix p, integer l, integer n) = \forall int i; 0 <= i < l && 0 <= l < n && n < 100 ==> is_eq_ligne(q,p,i,n);*/
/*@ predicate is_eq(struct matrix q, struct matrix p, integer l) = \forall int k,g; 0 <= k < l && 0 <= g < l && l < 100 ==> q.m[g*l + k] == p.m[g*l+k];*/


/*@ requires 0 < n <100;
  @ assigns \nothing;
*/
struct matrix trans( struct matrix m, int n){
	int i = 0;
	int j = 0;
	struct matrix m_t;
	/* ... // loop contract
	*/
	for(i = 0; i < n; i++){
	  /* ... // loop contract
	   */
	  for(j = 0; j < n; j++){
	       m_t.m[i*n+j] = m.m[j*n+i];
	  }
	}
	return m_t;
}

/*@ requires 0 < n < 100;
  @ assigns \nothing;
  @ relational \forall struct matrix m1, m2, int n,i; 0 <= i < n && 0 <= n < 100 ==>  is_eq_ligne(\call(trans,\call(sum,m1,m2,n),n), \call(sum,\call(trans,m1,n),\call(trans,m2,n),n),i,n);
*/
struct matrix sum(struct matrix m_a,struct matrix m_b, int n){
  struct matrix m_s;
  int i = 0;
  int b = n*n;
  /* ... // loop contract
  */
  for(i = 0; i < b; i++){
    m_s.m[i] = m_a.m[i] + m_b.m[i];
  }
  return m_s;
}


==> multi_trace.c <==
/*@ assigns \nothing;
  @ ensures \result == 2 + x;*/
int g(int x){
	return 2 + x;
}

/*@ assigns \nothing;
  @ ensures \result == x + 5;*/
int f(int x){
	return x + 5;
}

/*@ assigns \nothing;
  @ relational \forall int x1; x1 > 0 ==> \call(g,\call(f,2*x1)) == \call(f,\call(g,2*x1)) == \call(h,x1);*/
int h(int x){
	return f(x) + g(x);
}

